Critical quantum metrology assisted by real-time feedback control

We investigate critical quantum metrology,that is the estimation of parameters in many-body systems close to a quantum critical point, through the lens of Bayesian inference theory. We first derive a no-go result stating that any non-adaptive measurement strategy will fail to exploit quantum critical enhancement (i.e. precision beyond the shot-noise limit) for a sufficiently large number of particles $N$ whenever our prior knowledge is limited. We then consider different adaptive strategies that can overcome this no-go result, and illustrate their performance in the estimation of (i) a magnetic field using a probe of 1D spin Ising chain and (ii) the coupling strength in a Bose-Hubbard square lattice. Our results show that adaptive strategies with real-time feedback control can achieve sub-shot noise scaling even with few measurements and substantial prior uncertainty.

==> img/Ising_test_v2.py <==
import matplotlib.pyplot as plt
import matplotlib.colors as colors
import matplotlib.ticker
import numpy as np
import scipy.stats
from scipy.optimize import curve_fit

plt.rc('font', family='Times new roman')

class OOMFormatter(matplotlib.ticker.ScalarFormatter):
    def __init__(self, order=0, fformat="%1.1f", offset=True, mathText=True):
        self.oom = order
        self.fformat = fformat
        matplotlib.ticker.ScalarFormatter.__init__(self,useOffset=offset,useMathText=mathText)
    def _set_order_of_magnitude(self):
        self.orderOfMagnitude = self.oom
    def _set_format(self, vmin=None, vmax=None):
        self.format = self.fformat
        if self._useMathText:
             self.format = r'$\mathdefault{%s}$' % self.format



## Fisher information
ValoriN = []
Massimi = []

plt.figure(figsize=((12.8, 9.6)))
for N in ValoriN:
    J, F = np.loadtxt("FisherInfo_N="+str(N)+"_s=1000000.txt", unpack=True, dtype=float)
    plt.plot(J, abs(F)/N, label="N="+str(N))
    Massimi.append(max(abs(F)))
plt.xlabel(r"$\lambda$", fontsize=28)
plt.ylabel("F/N", fontsize=28)
plt.title("Normalized Fisher Information", fontsize=34)
plt.minorticks_on()
plt.grid()
plt.legend(fontsize=25)
plt.xticks(fontsize=25)
plt.yticks(fontsize=25)
plt.xlim([0.,2])
plt.show()


# plt.figure()
# plt.plot(ValoriN, Massimi, 'o-')
# plt.title("Fisher information at the critical point")
# plt.xscale('log')
# plt.xlabel('N')
# plt.yscale('log')
# plt.ylabel('max(F)')
# plt.minorticks_on()
# #plt.grid('minor')
# plt.show()

## Errori
ValoriN = [40]
f_min = 0.6
f_max = 1.4
f_true = 1.3

plt.figure()

for N in ValoriN:
    file_prior = 'priorf_nonadaptive_N=' + str(N) +'.txt'
    PriorHistory = np.genfromtxt(file_prior)
    Nbins = len(PriorHistory[0])
    estimated_f = []
    erms = []
    for i in range(0, len(PriorHistory)):
        est_f = f_min
        ersq = 0
        for j in range(0, Nbins): ersq += ((f_min+j*(f_max-f_min)/Nbins)-f_true)**2 * PriorHistory[i][j]
        estimated_f.append(est_f)
        erms.append(ersq)
    plt.plot(range(0, len(PriorHistory)), erms, '.-', label='N='+str(N))

plt.title("Error (non adaptive)", fontsize=24)
plt.xscale('log')
plt.yscale('log')
plt.minorticks_on()
plt.grid()
plt.legend()
plt.show()


plt.figure()

for N in ValoriN:
    file_prior = 'priorf_adaptive_N=' + str(N) +'.txt'
    PriorHistory = np.genfromtxt(file_prior)
    Nbins = len(PriorHistory[0])
    est_f = []
    erms = []
    for i in range(0, len(PriorHistory)):
        est_f = f_min
        ersq = 0
        for j in range(0, Nbins): est_f += j*(f_max-f_min)/Nbins * PriorHistory[i][j]
        for j in range(0, Nbins): ersq += ((f_min+j*(f_max-f_min)/Nbins)-f_true)**2 * PriorHistory[i][j]
        estimated_f.append(est_f)
        erms.append(ersq)
    plt.plot(range(0, len(PriorHistory)), erms, '.-', label='N='+str(N))

plt.title("Error (adaptive)", fontsize=24)
plt.xscale('log')
plt.yscale('log')
plt.minorticks_on()
plt.grid()
plt.legend()
plt.show()




## Prior evolution


def grafici_priorEvolution(N, f_min = 0.6, f_max=1.4, true_f=1.3):
    gridspec = {'width_ratios': [1, 1, 0.1]}
    figura_prior, ax = plt.subplots(1, 3, figsize=(13., 9.), gridspec_kw=gridspec)
    grafico_nonadaptive = ax[0] #figura_prior.add_subplot(1,2,1)
    grafico_adaptive = ax[1] #figura_prior.add_subplot(1,2,2)
    figura_prior.subplots_adjust(wspace=0.15, hspace=0)
    # Prior adaptive
    file_prior = 'priorf_adaptive_N=' + str(N) +'.txt'
    PriorHistory = np.genfromtxt(file_prior)
    max_p = np.amax(PriorHistory)
    #Grafico
    colorplot_ad = grafico_adaptive.imshow(PriorHistory, vmin=0., vmax=max_p, extent=[f_min/true_f, f_max/true_f, len(PriorHistory), 0], aspect='auto', cmap='nipy_spectral') #norm=colors.LogNorm(vmin=1e-7, vmax=PriorHistory.max())
    cbar = figura_prior.colorbar(colorplot_ad, cax=ax[2], format=OOMFormatter(np.floor(np.log10(max(PriorHistory[23]))), mathText=False))
    cbar.set_label(r"x $10^{-4}$", labelpad=-40, y=1.05, rotation=0, fontsize=23)
    cbar.ax.tick_params(labelsize=23)
    grafico_adaptive.tick_params(axis='both', which='major', labelsize=25)
    #grafico_adaptive.set_xticks(fontsize=25)
    #grafico_adaptive.set_yticks(fontsize=25)
    grafico_adaptive.set_title("Adaptive", fontname="Times new roman", fontsize=32)
    grafico_adaptive.set_xlabel(r'$h/h_0$', fontsize=28)
    #grafico_adaptive.set_ylabel(r'Number of measurements', fontname="Times new roman", fontsize=28)
    grafico_adaptive.axvline(x=true_f/true_f, color="orange")
    grafico_adaptive.plot([(PriorHistory[i]*np.linspace(f_min, f_max, len(PriorHistory[i]))).sum()/true_f for i in range(len(PriorHistory))], range(1, len(PriorHistory)+1), color="red")
    grafico_adaptive.set_xlim([0.8, 1.075])
    grafico_adaptive.set_yticklabels([])
    #pylab.yscale('log')
    figura_prior.show()
    file_prior = 'priorf_nonadaptive_N=' + str(N) +'.txt'
    PriorHistory = np.genfromtxt(file_prior)
    colorplot_nonad = grafico_nonadaptive.imshow(PriorHistory, vmin=0., vmax=max_p, extent=[f_min/true_f, f_max/true_f, len(PriorHistory), 0], aspect='auto', cmap='nipy_spectral') #norm=colors.LogNorm(vmin=1e-7, vmax=PriorHistory.max())
    #cbar = figura_prior.colorbar(colorplot_nonad, ax=[grafico_nonadaptive], format=OOMFormatter(np.floor(np.log10(max(PriorHistory[23]))), mathText=False))
    #cbar.ax.tick_params(labelsize=25)
    grafico_nonadaptive.tick_params(axis='both', which='major', labelsize=25)
    #grafico_nonadaptive.set_xticks(fontsize=25)
    #grafico_nonadaptive.set_yticks(fontsize=25)
    grafico_nonadaptive.set_title("Non adaptive", fontname="Times new roman", fontsize=32)
    grafico_nonadaptive.set_xlabel(r'$h/h_0$', fontsize=28)
    grafico_nonadaptive.set_ylabel(r'Number of measurements', fontname="Times new roman", fontsize=28)
    grafico_nonadaptive.axvline(x=true_f/true_f, color="orange")
    grafico_nonadaptive.plot([(PriorHistory[i]*np.linspace(f_min, f_max, len(PriorHistory[i]))).sum()/true_f for i in range(len(PriorHistory))], range(1, len(PriorHistory)+1), color="red")
    grafico_nonadaptive.set_xlim([0.8, 1.075])
    #pylab.yscale('log')
    #plt.savefig('priorf_nonadaptive_N=' + str(N) +'.png')
    figura_prior.savefig('priorf_merged_N=' + str(N) +'.png')
    extent = grafico_nonadaptive.get_window_extent().transformed(figura_prior.dpi_scale_trans.inverted())
    figura_prior.savefig('priorf_nonadaptive_N=' + str(N) +'.png', bbox_inches=extent.expanded(1.1, 1.2))
    extent = grafico_adaptive.get_window_extent().transformed(figura_prior.dpi_scale_trans.inverted())
    figura_prior.savefig('priorf_adaptive_N=' + str(N) +'.png', bbox_inches=extent.expanded(1.1, 1.2))
